Quantum magic squares: dilations and their limitations

Quantum permutation matrices and quantum magic squares are generalizations of permutation matrices and magic squares, where the entries are no longer numbers but elements from arbitrary (non-commutative) algebras. The famous Birkhoff--von Neumann Theorem characterizes magic squares as convex combinations of permutation matrices. In the non-commutative case, the corresponding question is: Does every quantum magic square belong to the matrix convex hull of quantum permutation matrices? That is, does every quantum magic square dilate to a quantum permutation matrix? Here we show that this is false even in the simplest non-commutative case. We also classify the quantum magic squares that dilate to a quantum permutation matrix with commuting entries, and prove a quantitative lower bound on the diameter of this set. Finally, we conclude that not all Arveson extreme points of the free spectrahedron of quantum magic squares are quantum permutation matrices.

==> Counterexample.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     71284,       2288]
NotebookOptionsPosition[     68274,       2235]
NotebookOutlinePosition[     68613,       2250]
CellTagsIndexPosition[     68570,       2247]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"i", ",", "j"}]], " ", "are", " ", "the", " ", "entries", " ", 
   "of", " ", "the", " ", "explicit", " ", "counterexample"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7844460937028847`*^9, 3.784446144029906*^9}, {
  3.7844461840751762`*^9, 
  3.7844462178648357`*^9}},ExpressionUUID->"6f6c47d4-dcb5-4546-a5d8-\
1c511b4887dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"1", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], "*", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"0", "1"}
       }], "\[NoBreak]", ")"}]}], "+", 
    RowBox[{
     FractionBox["9", "62"], "*", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          FractionBox["34", "93"]}], 
         RowBox[{
          FractionBox["4", "5"], "+", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]"}], "13"]}]},
        {
         RowBox[{
          FractionBox["4", "5"], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]"}], "13"]}], 
         FractionBox["7", "16"]}
       }], "\[NoBreak]", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"1", ",", "2"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], "*", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"0", "1"}
       }], "\[NoBreak]", ")"}]}], "+", 
    RowBox[{
     FractionBox["9", "62"], "*", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["5", "6"], 
         RowBox[{
          FractionBox["1", "3"], "-", 
          FractionBox[
           RowBox[{"20", " ", "\[ImaginaryI]"}], "81"]}]},
        {
         RowBox[{
          FractionBox["1", "3"], "+", 
          FractionBox[
           RowBox[{"20", " ", "\[ImaginaryI]"}], "81"]}], 
         RowBox[{"-", 
          FractionBox["41", "55"]}]}
       }], "\[NoBreak]", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"2", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], "*", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"0", "1"}
       }], "\[NoBreak]", ")"}]}], "+", 
    RowBox[{
     FractionBox["9", "62"], "*", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          FractionBox["2", "3"]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["25", "92"]}], "-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]"}], "7"]}]},
        {
         RowBox[{
          RowBox[{"-", 
           FractionBox["25", "92"]}], "+", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]"}], "7"]}], 
         FractionBox["1", "34"]}
       }], "\[NoBreak]", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"2", ",", "2"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], "*", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"0", "1"}
       }], "\[NoBreak]", ")"}]}], "+", 
    RowBox[{
     FractionBox["9", "62"], "*", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["29", "30"], 
         RowBox[{
          FractionBox["6", "35"], "-", "\[ImaginaryI]"}]},
        {
         RowBox[{
          FractionBox["6", "35"], "+", "\[ImaginaryI]"}], 
         RowBox[{"-", 
          FractionBox["5", "8"]}]}
       }], "\[NoBreak]", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"1", ",", "3"}]], "=", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], "\[NoBreak]", ")"}], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"1", ",", "1"}]], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"1", ",", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"2", ",", "3"}]], "=", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], "\[NoBreak]", ")"}], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"2", ",", "1"}]], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"2", ",", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"3", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], "\[NoBreak]", ")"}], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"1", ",", "1"}]], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"2", ",", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"3", ",", "2"}]], "=", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], "\[NoBreak]", ")"}], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"1", ",", "2"}]], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"2", ",", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"3", ",", "3"}]], "=", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], "\[NoBreak]", ")"}], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"1", ",", "3"}]], "-", 
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"2", ",", "3"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.784441452760624*^9, 3.7844414668630486`*^9}, {
   3.7844415578736086`*^9, 3.7844419735841384`*^9}, {3.7844420357034473`*^9, 
   3.784442037809451*^9}, 3.784442779589323*^9, {3.784446228566454*^9, 
   3.784446365581495*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"aff815e0-1e95-47e8-bfcb-539b43d3c29a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "verify", " ", "that", " ", "matrix", " ", "is", " ", "a", " ", "quantum", 
   " ", "magic", " ", "square"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7844421292256117`*^9, 3.784442163484272*^9}, {
  3.784636935885553*^9, 
  3.784636971261569*^9}},ExpressionUUID->"4a598825-7f52-4578-b4cf-\
9bc754912f7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"PositiveSemidefiniteMatrixQ", "[", 
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"i", ",", "j"}]], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7844420939851503`*^9, 3.7844421198967953`*^9}, {
  3.7844440092790833`*^9, 3.7844440141150913`*^9}, {3.7844463753939123`*^9, 
  3.7844463792315187`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d42f5530-28ff-4c44-a27b-af041c4a3794"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"True", "True", "True"},
     {"True", "True", "True"},
     {"True", "True", "True"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.784444002664672*^9, 3.7844440152382936`*^9}, 
   3.784446423067596*^9, 3.7844534238348613`*^9},
 CellLabel->
  "Out[10]//MatrixForm=",ExpressionUUID->"542998bc-f59d-4758-a98d-\
82a0212ed415"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], "\[NoBreak]", ")"}], "\[Equal]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], "3"], 
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"i", ",", "j"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7844422196911707`*^9, 3.7844423147109375`*^9}, {
  3.784443513758813*^9, 3.7844435376112547`*^9}, {3.7844463848475285`*^9, 
  3.7844463868911324`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9697a7b5-8f5a-48a1-b011-71fd3e54bf42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.7844440189199*^9, 3.784446424627599*^9, 
  3.784453426627266*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"a515a5a7-a55a-4ca1-afdc-61b81768136c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], "\[NoBreak]", ")"}], "\[Equal]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], "3"], 
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"i", ",", "j"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.784442328672962*^9, 3.784442335349774*^9}, {
  3.7844434867083654`*^9, 3.7844435089540043`*^9}, {3.7844463922107415`*^9, 
  3.784446394472746*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"789a8b01-36ec-4387-9bcc-9234aa3b3116"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.784444022445506*^9, 3.7844464262344017`*^9, 
  3.784453429872072*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f24894e6-a6de-45d8-82bd-7a6fa0902055"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"setup", " ", "matrices"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7844424580751896`*^9, 3.784442459338792*^9}, {
  3.7844440806502085`*^9, 
  3.784444083255413*^9}},ExpressionUUID->"b3eb6389-dc10-44a6-8955-\
c1c474639af2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        TemplateBox[{RowBox[{"i", ",", "j"}]},
         "KroneckerDeltaSeq"], "*", 
        TemplateBox[{RowBox[{"k", ",", "l"}]},
         "KroneckerDeltaSeq"], "*", 
        SubscriptBox["a", 
         RowBox[{"i", ",", "k"}]]}], "-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"i", ",", "k"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"j", ",", "l"}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7844405608114567`*^9, 3.784440684379274*^9}, {
  3.7844407357667646`*^9, 3.784440743707178*^9}, {3.784440782130046*^9, 
  3.7844407945476675`*^9}, {3.7844408263405237`*^9, 3.7844409182870846`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1629128f-0fbe-42af-bcdb-64ec9585ef34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7844439019352946`*^9, 3.7844439053361006`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"175ca754-2fd1-4abb-a08a-08759051a689"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "1"}]]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]]}]}]},
     {
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "2"}]]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]]}]}]},
     {
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "3"}]]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]]}]}]},
     {
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"2", ",", "1"}]]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]]}]}]},
     {
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"2", ",", "2"}]]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]]}]}]},
     {
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"2", ",", "3"}]]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]]}]}]},
     {
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"3", ",", "1"}]]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]]}]}]},
     {
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"3", ",", "2"}]]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]]}]}]},
     {
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]]}]}], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], ".", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]], ".", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}]}], "+", 
       SubscriptBox["a", 
        RowBox[{"3", ",", "3"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7844439061941023`*^9, 3.7844440283267164`*^9, 
  3.7844464308052096`*^9, 3.7844534370792847`*^9},
 CellLabel->
  "Out[14]//MatrixForm=",ExpressionUUID->"089472da-8830-42d0-b839-\
e88fbcddf9d4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"psi", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         TemplateBox[{RowBox[{"i", ",", "j"}]},
          "KroneckerDeltaSeq"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         TemplateBox[{RowBox[{"k", ",", "l"}]},
          "KroneckerDeltaSeq"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "*", "id"}], "+", 
         RowBox[{
          FractionBox["2", "3"], "*", 
          SubscriptBox["a", 
           RowBox[{"i", ",", "k"}]]}], "+", 
         RowBox[{
          FractionBox["2", "3"], "*", 
          SubscriptBox["a", 
           RowBox[{"j", ",", "l"}]]}], "+", 
         RowBox[{
          FractionBox["1", "3"], "*", 
          SubscriptBox["a", 
           RowBox[{"i", ",", "l"}]]}], "+", 
         RowBox[{
          FractionBox["1", "3"], "*", 
          SubscriptBox["a", 
           RowBox[{"j", ",", "k"}]]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7844409646503663`*^9, 3.784440995554021*^9}, {
  3.784441098935402*^9, 3.784441181117347*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"3942b74c-ffe4-4412-beb6-e0ba2c48913a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"psi", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7844439116073112`*^9, 3.7844439148677173`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"20ff4edd-f278-4781-827c-1378feacd209"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}], "3"]}]},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}], "3"]}]},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], "3"]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], "3"]}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}], "3"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], "3"]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}], "3"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}], "3"]}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], "3"]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], "3"]}], "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "3"}]]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "3"}]], "3"]}], "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"1", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}], "3"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}], "3"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["id", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "2"}]]}], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"2", ",", "3"}]], "3"], "+", 
       FractionBox[
        SubscriptBox["a", 
         RowBox[{"3", ",", "2"}]], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "3"}]]}], "3"]}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.784443915694519*^9, 3.7844440327103243`*^9, 
  3.784446434970417*^9, 3.7844534467981014`*^9},
 CellLabel->
  "Out[16]//MatrixForm=",ExpressionUUID->"7eda8a37-0a44-400b-8387-\
e1a08e96a71d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "\[ImaginaryI]", 
       RowBox[{"-", "\[ImaginaryI]"}]},
      {
       RowBox[{"-", "\[ImaginaryI]"}], "0", "\[ImaginaryI]"},
      {"\[ImaginaryI]", 
       RowBox[{"-", "\[ImaginaryI]"}], "0"}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7844425293326836`*^9, 3.78444256713155*^9}, 
   3.7844439848338404`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"25e35ba0-2862-4958-9694-bdb543dbda3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["b", "0"], "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{
      RowBox[{"phi", "+", "psi"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", 
         SubscriptBox[
          OverscriptBox["a", "^"], 
          RowBox[{"i", ",", "j"}]]}], ",", 
        RowBox[{"id", "\[Rule]", 
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1", "0"},
            {"0", "1"}
           }], "\[NoBreak]", ")"}]}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"plug", " ", "in", " ", "example", " ", "for", " ", "the", " ", 
    RowBox[{"a", "'"}], "s", " ", "and", " ", "identity", " ", "matrix", " ", 
    "for", " ", "id"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["b", "1"], "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"g", ",", "g", ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"0", "0"}
       }], "\[NoBreak]", ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["b", "2"], "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"g", ",", "g", ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "1"},
        {"1", "0"}
       }], "\[NoBreak]", ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["b", "3"], "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"g", ",", "g", ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         RowBox[{"-", "\[ImaginaryI]"}]},
        {"\[ImaginaryI]", "0"}
       }], "\[NoBreak]", ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["b", "4"], "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"g", ",", "g", ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "0"},
        {"0", "1"}
       }], "\[NoBreak]", ")"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7844425857891827`*^9, 3.784442671371933*^9}, {
  3.784442755487281*^9, 3.784442833393818*^9}, {3.7844442108480372`*^9, 
  3.784444230628872*^9}, {3.7844464047375636`*^9, 3.7844464082943697`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d4372b1a-cbc7-49c3-b5d0-d85b5ef77a3d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "compute", " ", "y", " ", "as", " ", "conic", " ", "combination", " ", "of",
    " ", "hermitian", " ", "squares"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7844441106646614`*^9, 3.784444116717472*^9}, {
  3.7844442524845104`*^9, 
  3.784444278318156*^9}},ExpressionUUID->"307e6e5c-f532-4270-8f3b-\
7ca140ee92f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["v", "1"], "=", 
   SuperscriptBox[
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "5"]}], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "11"]}], "-", 
        FractionBox["\[ImaginaryI]", "4"]}], ",", 
       RowBox[{
        FractionBox["4", "11"], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]"}], "13"]}], ",", 
       RowBox[{
        FractionBox["1", "9"], "-", 
        FractionBox["\[ImaginaryI]", "4"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "6"]}], "-", 
        FractionBox["\[ImaginaryI]", "4"]}], ",", 
       RowBox[{
        FractionBox["1", "15"], "+", 
        FractionBox[
         RowBox[{"12", " ", "\[ImaginaryI]"}], "23"]}], ",", 
       RowBox[{
        FractionBox["3", "8"], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "9"]}], ",", 
       RowBox[{
        FractionBox["1", "10"], "-", 
        FractionBox["\[ImaginaryI]", "5"]}], ",", 
       RowBox[{
        FractionBox["1", "10"], "+", 
        FractionBox["\[ImaginaryI]", "53"]}], ",", 
       RowBox[{
        FractionBox["1", "60"], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "13"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7", "15"]}], "+", 
        FractionBox["\[ImaginaryI]", "5"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "9"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "11"]}], "-", 
        FractionBox[
         RowBox[{"6", " ", "\[ImaginaryI]"}], "17"]}], ",", 
       RowBox[{
        FractionBox["1", "12"], "+", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]"}], "11"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "11"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], "+", 
        FractionBox["\[ImaginaryI]", "2"]}], ",", 
       RowBox[{
        FractionBox["5", "8"], "+", 
        FractionBox["\[ImaginaryI]", "17"]}], ",", 
       RowBox[{
        FractionBox["1", "20"], "-", 
        FractionBox[
         RowBox[{"17", " ", "\[ImaginaryI]"}], "18"]}]}], "}"}], "}"}], 
    "\[Transpose]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["v", "2"], "=", 
   SuperscriptBox[
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "8"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "5"]}], ",", 
       RowBox[{
        FractionBox["5", "14"], "+", 
        FractionBox["\[ImaginaryI]", "6"]}], ",", 
       RowBox[{
        FractionBox["1", "63"], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "11"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "7"]}], ",", 
       RowBox[{
        FractionBox["5", "14"], "+", 
        FractionBox["\[ImaginaryI]", "8"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "14"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "11"]}], ",", 
       RowBox[{
        FractionBox["1", "8"], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "13"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "17"]}], "+", 
        FractionBox["\[ImaginaryI]", "18"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "15"]}], "+", 
        FractionBox["\[ImaginaryI]", "13"]}], ",", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
       RowBox[{
        FractionBox["1", "8"], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "9"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "11"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       RowBox[{
        FractionBox["3", "13"], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "13"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "7"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "9"]}], ",", 
       RowBox[{
        FractionBox["1", "4"], "-", 
        FractionBox[
         RowBox[{"6", " ", "\[ImaginaryI]"}], "17"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "9"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10", "21"]}], "+", 
        FractionBox["\[ImaginaryI]", "9"]}], ",", 
       RowBox[{
        FractionBox["2", "5"], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "5"]}]}], "}"}], "}"}], 
    "\[Transpose]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["v", "3"], "=", 
   SuperscriptBox[
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "6"]}], "-", 
        FractionBox["\[ImaginaryI]", "4"]}], ",", 
       RowBox[{
        FractionBox["1", "7"], "-", 
        FractionBox["\[ImaginaryI]", "17"]}], ",", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "9"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "7"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "10"]}], "+", 
        FractionBox["\[ImaginaryI]", "28"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "7"]}], "-", 
        FractionBox["\[ImaginaryI]", "21"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "11"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "9"]}], ",", 
       RowBox[{
        FractionBox["3", "7"], "+", 
        FractionBox["\[ImaginaryI]", "10"]}], ",", 
       RowBox[{
        FractionBox["1", "17"], "+", 
        FractionBox["\[ImaginaryI]", "6"]}], ",", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "20"]}], ",", 
       RowBox[{
        FractionBox["1", "8"], "-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]"}], "13"]}], ",", 
       RowBox[{
        FractionBox["7", "12"], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "10"]}], ",", 
       RowBox[{
        FractionBox["1", "22"], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "13"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9", "13"]}], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]"}], "13"]}], ",", 
       RowBox[{
        FractionBox["1", "12"], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "5"]}], ",", 
       RowBox[{
        FractionBox["1", "9"], "+", 
        FractionBox["\[ImaginaryI]", "69"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "4"]}]}], "}"}], "}"}], 
    "\[Transpose]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["v", "4"], "=", 
   SuperscriptBox[
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "10"]}], "-", 
        FractionBox["\[ImaginaryI]", "8"]}], ",", 
       FractionBox["1", "14"], ",", 
       RowBox[{
        FractionBox["1", "5"], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], "+", 
        FractionBox["\[ImaginaryI]", "10"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "9"]}], "-", 
        FractionBox["\[ImaginaryI]", "6"]}], ",", 
       RowBox[{
        FractionBox["1", "19"], "-", 
        FractionBox["\[ImaginaryI]", "9"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "10"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "9"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "39"]}], "-", 
        FractionBox["\[ImaginaryI]", "9"]}], ",", 
       RowBox[{
        FractionBox["1", "5"], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "10"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "12"]}], "+", 
        FractionBox["\[ImaginaryI]", "8"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "10"]}], "-", 
        FractionBox["\[ImaginaryI]", "10"]}], ",", 
       RowBox[{
        FractionBox["1", "9"], "-", 
        FractionBox["\[ImaginaryI]", "57"]}], ",", 
       RowBox[{
        FractionBox["2", "11"], "+", 
        FractionBox["\[ImaginaryI]", "3"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "22"]}], "+", 
        FractionBox["\[ImaginaryI]", "10"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "5"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "5"]}], ",", 
       RowBox[{
        FractionBox["1", "5"], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "9"]}], ",", 
       RowBox[{
        FractionBox["3", "14"], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]"}], "15"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "13"]}], "+", 
        FractionBox["\[ImaginaryI]", "8"]}]}], "}"}], "}"}], 
    "\[Transpose]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["v", "5"], "=", 
   SuperscriptBox[
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["3", "10"], "+", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]"}], "12"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "11"]}], "-", 
        FractionBox["\[ImaginaryI]", "11"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "13"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "5"]}], ",", 
       RowBox[{
        FractionBox["1", "7"], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "9"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "9"]}], "+", 
        FractionBox["\[ImaginaryI]", "83"]}], ",", 
       RowBox[{
        FractionBox["2", "9"], "+", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]"}], "16"]}], ",", 
       RowBox[{
        FractionBox["1", "13"], "-", 
        FractionBox["\[ImaginaryI]", "15"]}], ",", 
       RowBox[{
        FractionBox["1", "27"], "-", 
        FractionBox["\[ImaginaryI]", "10"]}], ",", 
       RowBox[{
        FractionBox["1", "27"], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]"}], "11"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "33"]}], "-", 
        FractionBox["\[ImaginaryI]", "3"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "9"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]"}], "9"], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "8"]}], "-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]"}], "15"]}], ",", 
       RowBox[{
        FractionBox["6", "19"], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], "11"]}], ",", 
       RowBox[{
        FractionBox["1", "25"], "+", 
        FractionBox[
         RowBox[{"20", " ", "\[ImaginaryI]"}], "21"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "9"]}], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       RowBox[{
        FractionBox["1", "3"], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "7"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "9"]}], "-", 
        FractionBox[
         RowBox[{"10", " ", "\[ImaginaryI]"}], "13"]}]}], "}"}], "}"}], 
    "\[Transpose]"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.784443098453883*^9, 3.7844431487337713`*^9}, {
  3.784443188295441*^9, 3.7844432107750807`*^9}, {3.784443242131136*^9, 
  3.7844433324084945`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"8fcb05e0-61b9-4282-a63b-2754c06be515"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["d", "1"], "=", 
   "8494513812646104734148145790962394164962945302794010148570"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["d", "2"], "=", 
   "4653095512940097789980845887087107890570690378277633494294"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["d", "3"], "=", 
   "8583030577588248174886041962670217955941301365044329947301"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["d", "4"], "=", 
   "122932806103148106399929493313965086690136569425717800758550"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["d", "5"], "=", 
   "7156852371000608644320570001430327530638951130811199697740"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7844433447637157`*^9, 3.784443431624668*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"8e109d4f-e8a0-4503-9ee3-6eb39dc0d28d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "5"], 
    RowBox[{
     SubscriptBox["d", "k"], "*", 
     RowBox[{
      SubscriptBox["v", "k"], ".", 
      RowBox[{
       SubscriptBox["v", "k"], "\[ConjugateTranspose]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7844434647279267`*^9, 3.784443476505947*^9}, {
   3.7844435707613125`*^9, 3.784443602118368*^9}, 3.784443633568023*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"a897c0f4-79fe-42f9-b95d-ee9b2a8dc2e7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "verify", " ", "that", " ", "everything", " ", "is", " ", "correct"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7844441267794895`*^9, 
  3.784444150304331*^9}},ExpressionUUID->"4ba14046-c7e6-453f-be32-\
3ba2a768f998"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveSemidefiniteMatrixQ", "[", "y", "]"}]], "Input",
 CellChangeTimes->{{3.7844534696365414`*^9, 3.7844534740357494`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"5709ce25-5f55-4df7-b8b5-f39f02ef3f45"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7844534763289537`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"4c11ea3e-d22b-4957-b534-171eb93ce0de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     SubscriptBox["b", "0"], ".", "y"}], "]"}], ",", 
   RowBox[{"Tr", "[", 
    RowBox[{
     SubscriptBox["b", "1"], ".", "y"}], "]"}], ",", 
   RowBox[{"Tr", "[", 
    RowBox[{
     SubscriptBox["b", "2"], ".", "y"}], "]"}], ",", 
   RowBox[{"Tr", "[", 
    RowBox[{
     SubscriptBox["b", "3"], ".", "y"}], "]"}], ",", 
   RowBox[{"Tr", "[", 
    RowBox[{
     SubscriptBox["b", "4"], ".", "y"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.7844436503380527`*^9, 3.7844436901337223`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e7301e40-7e81-4981-8e61-567386bc34c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     "521299607089272990376656121086758209458015986313049576269660062205812749\
7980143245147101387841", "22265790130038317939658637458923520000"]}], ",", 
   "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.784444052381959*^9, 3.7844464512412453`*^9, 
  3.7844534826625643`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"fd6de40b-e14e-442e-8f2a-deedef946e20"]
}, Open  ]]
},
WindowSize->{882, 535},
WindowMargins->{{-1105, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 438, 11, 33, "Input",ExpressionUUID->"6f6c47d4-dcb5-4546-a5d8-1c511b4887dc"],
Cell[999, 33, 5749, 199, 427, "Input",ExpressionUUID->"aff815e0-1e95-47e8-bfcb-539b43d3c29a"],
Cell[6751, 234, 347, 8, 30, "Input",ExpressionUUID->"4a598825-7f52-4578-b4cf-9bc754912f7d"],
Cell[CellGroupData[{
Cell[7123, 246, 640, 16, 33, "Input",ExpressionUUID->"d42f5530-28ff-4c44-a27b-af041c4a3794"],
Cell[7766, 264, 755, 21, 76, "Output",ExpressionUUID->"542998bc-f59d-4758-a98d-82a0212ed415"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8558, 290, 696, 19, 57, "Input",ExpressionUUID->"9697a7b5-8f5a-48a1-b011-71fd3e54bf42"],
Cell[9257, 311, 258, 5, 34, "Output",ExpressionUUID->"a515a5a7-a55a-4ca1-afdc-61b81768136c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9552, 321, 692, 19, 59, "Input",ExpressionUUID->"789a8b01-36ec-4387-9bcc-9234aa3b3116"],
Cell[10247, 342, 262, 5, 34, "Output",ExpressionUUID->"f24894e6-a6de-45d8-82bd-7a6fa0902055"]
}, Open  ]],
Cell[10524, 350, 264, 6, 30, "Input",ExpressionUUID->"b3eb6389-dc10-44a6-8955-c1c474639af2"],
Cell[10791, 358, 1176, 31, 33, "Input",ExpressionUUID->"1629128f-0fbe-42af-bcdb-64ec9585ef34"],
Cell[CellGroupData[{
Cell[11992, 393, 210, 3, 30, "Input",ExpressionUUID->"175ca754-2fd1-4abb-a08a-08759051a689"],
Cell[12205, 398, 15378, 540, 206, "Output",ExpressionUUID->"089472da-8830-42d0-b839-e88fbcddf9d4"]
}, Open  ]],
Cell[27598, 941, 1619, 47, 60, "Input",ExpressionUUID->"3942b74c-ffe4-4412-beb6-e0ba2c48913a"],
Cell[CellGroupData[{
Cell[29242, 992, 210, 3, 45, "Input",ExpressionUUID->"20ff4edd-f278-4781-827c-1378feacd209"],
Cell[29455, 997, 19343, 639, 280, "Output",ExpressionUUID->"7eda8a37-0a44-400b-8387-e1a08e96a71d"]
}, Open  ]],
Cell[48813, 1639, 516, 13, 61, "Input",ExpressionUUID->"25e35ba0-2862-4958-9694-bdb543dbda3d"],
Cell[49332, 1654, 2284, 65, 280, "Input",ExpressionUUID->"d4372b1a-cbc7-49c3-b5d0-d85b5ef77a3d"],
Cell[51619, 1721, 356, 8, 28, "Input",ExpressionUUID->"307e6e5c-f532-4270-8f3b-7ca140ee92f6"],
Cell[51978, 1731, 12976, 399, 202, "Input",ExpressionUUID->"8fcb05e0-61b9-4282-a63b-2754c06be515"],
Cell[64957, 2132, 925, 27, 105, "Input",ExpressionUUID->"8e109d4f-e8a0-4503-9ee3-6eb39dc0d28d"],
Cell[65885, 2161, 547, 15, 56, "Input",ExpressionUUID->"a897c0f4-79fe-42f9-b95d-ee9b2a8dc2e7"],
Cell[66435, 2178, 262, 7, 28, "Input",ExpressionUUID->"4ba14046-c7e6-453f-be32-3ba2a768f998"],
Cell[CellGroupData[{
Cell[66722, 2189, 229, 3, 45, "Input",ExpressionUUID->"5709ce25-5f55-4df7-b8b5-f39f02ef3f45"],
Cell[66954, 2194, 154, 2, 32, "Output",ExpressionUUID->"4c11ea3e-d22b-4957-b534-171eb93ce0de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67145, 2201, 651, 19, 45, "Input",ExpressionUUID->"e7301e40-7e81-4981-8e61-567386bc34c3"],
Cell[67799, 2222, 459, 10, 48, "Output",ExpressionUUID->"fd6de40b-e14e-442e-8f2a-deedef946e20"]
}, Open  ]]
}
]
*)


